Delving into Dark Regions for Robust Shadow Detection

Shadow detection is a challenging task as it requires a comprehensive understanding of shadow characteristics and global/local illumination conditions. We observe from our experiment that state-of-the-art deep methods tend to have higher error rates in differentiating shadow pixels from non-shadow pixels in dark regions (ie, regions with low-intensity values). Our key insight to this problem is that existing methods typically learn discriminative shadow features from the whole image globally, covering the full range of intensity values, and may not learn the subtle differences between shadow and non-shadow pixels in dark regions. Hence, if we can design a model to focus on a narrower range of low-intensity regions, it may be able to learn better discriminative features for shadow detection. Inspired by this insight, we propose a novel shadow detection approach that first learns global contextual cues over the entire image and then zooms into the dark regions to learn local shadow representations. To this end, we formulate an effective dark-region recommendation (DRR) module to recommend regions of low-intensity values, and a novel dark-aware shadow analysis (DASA) module to learn dark-aware shadow features from the recommended dark regions. Extensive experiments show that the proposed method outperforms the state-of-the-art methods on three popular shadow detection datasets. Code is available at https://github.com/guanhuankang/ShadowDetection2021.git.

==> rebuttal/img_concat.py <==
def horizon(lst):
    w, h = lst[0].size
    u = 20
    img = Image.new("RGB", (w*len(lst)+u*(len(lst)-1), h), "black")
    interval = Image.new("RGB", (u, h), "red")
    for i,x in enumerate(lst):
        img.paste(x, ((w+u)*i,0))
        img.paste(interval, ((w+u)*i-u,0))
    return img

def vertical(lst):
    u = 5
    n = len(lst)
    W = lst[0].size[0]
    H = sum([ x.size[1] for x in lst]) + (n-1) * u
    
    img = Image.new("RGB", (W,H), "black")
    interval = Image.new("RGB", (W, u), "white")
    tmp = 0
    for x in lst:
        img.paste(x, (0, tmp))
        tmp += x.size[1]
        img.paste(interval, (0, tmp))
        tmp += u
    return img

syn = "0074,0082,0169,0182,0286,0295,0308,0467,0497,0605,0640,0658,0664,0712,0754,0790,0865,0946,0972,0983,0988,1016,1020,1047,1053,1067,1222,1269,1324,1391,1395,1460,1482,1484,1550,1580,1640,1743"
